LLMPC: Large Language Model Predictive Control

Recent advancements in prompting techniques for Large Language Models (LLMs) have improved their reasoning, planning, and action abilities. This paper examines these prompting techniques through the lens of model predictive control (MPC). We show that LLMs act as implicit planning cost function minimizers when planning prompts are used. We propose a unified MPC framework for planning with LLMs and demonstrate improved performance over few shot prompting on several planning benchmarks.

==> figures/llmpc.py <==
system_prompt ="""
You are an intelligent software engineering AI assistant.
You write clear, concise and modular maintable code.

You have been asked to complete the following project:
{goal}

The previous actions you took are:
{actions}

The relevant project state context is:
{context}

"""

prompt_planner = """
Now plan the next {k} steps to achieve the goal.

Format your output as:

PLAN:
1. <first step>
2. <second step>
...
"""

prompt_executor = """
The next steps for you to execute are:
{plan}

You have access to the following tools:
- CREATE_FILE(filename): Creates a new empty file
- APPEND_TO_FILE(filename, content): Adds content to the end of a file
- MODIFY_FILE(filename, start_line, end_line, content): Replaces file content from start_line (inclusive) to end_line (inclusive) with supplied content
- REMOVE_FILE(filename): Moves a file to the removed folder

When using tools, wrap the tool call in <tool></tool> tags and format as JSON:
<tool>
{{
    "name": "CREATE_FILE",
    "arguments": {{
        "filename": "example.txt"
    }}
}}
</tool>

Only ever submit one MODIFY_FILE call per file. Submitting multiple MODIFY_FILE calls for the same file does not work.

Now please execute the plan.
"""

==> figures/react.py <==
system_prompt = """You are an expert code generation AI that creates high quality, clean, modular maintainable code.

You will be given a software project from a client, and you should produce the complete finished code in its entirety.
When you are done the code should be in a state where it is presentable to the client and the project would be considered complete.
Fill out all details, do not leave unfinished or placeholder code in your final output.
You are allowed to produce multiple files and organize the code however you see fit.

When completing the code you are allowed to perform a number of thinking, designing and prototyping steps before producing the final output.
At each step first output a section header, e.g. # Thinking, then produce the output for that section, finally decide on what the next step will be, e.g. "I need to do some prototyping now" or "I am now ready to produce the final output".
You can go back and forth between thinking, designing and prototyping, use as many steps as you need.
The final output section should have a header # Final Output, it should be the last step and should contain the finished code.
The first section of your output should always be a # Thinking step.

Here is an example template of what your output could look like:

# Thinking
<insert reasoning and thinking about the client project>

Now I will do some designing

# Designing
<Insert design for the project based on previous thoughts>

Since I have a design I will now do some prototyping

# Prototyping
<Insert generated code prototype based on design>

Now let me analyze the prototype and see if it meets the requirements

# Analysis
<Analyze prototype, did it satisfy the client request?>

The prototype is almost there but missing a few requirements namely ..., let me do some more prototyping

# Prototyping
<Create v2 prototype with missing requirements>

The prototype looks good, let me now produce the final output

# Final Output
<Produce final output files>

"""

instruction = """The client has asked you to complete the following project:

Create Flappy Bird in javascript, html and css

Now complete the project while following the instructions in the system prompt."""
